Sparse and Constrained Attention for Neural Machine Translation

In NMT, words are sometimes dropped from the source or generated repeatedly in the translation. We explore novel strategies to address the coverage problem that change only the attention transformation. Our approach allocates fertilities to source words, used to bound the attention each word can receive. We experiment with various sparse and constrained attention transformations and propose a new one, constrained sparsemax, shown to be differentiable and sparse. Empirical evaluation is provided in three languages pairs.

==> scripts/plot_transformations.py <==
import numpy as np
import ternary
import sys
sys.path.append('/home/afm/projects/OpenNMT-py')
from onmt.modules.activations import *
from torch.autograd import Variable

def plot_upper_bounds(tax, u):
    if sum(u - u**2) < 1e-12:
        return
    tax.line((u[0], 0., 1.-u[0]),
             (u[0], 1.-u[0], 0.),
             linewidth=2.,
             color='green',
             linestyle="--")
    tax.line((0., u[1], 1.-u[1]),
             (1.-u[1], u[1], 0.),
             linewidth=2.,
             color='green',
             linestyle="--")
    tax.line((0., 1.-u[2], u[2]),
             (1.-u[2], 0., u[2]),
             linewidth=2.,
             color='green',
             linestyle="--")

def plot_points(tax, points):
    # Plot the data
    tax.plot(points, marker='o', markersize=8, color='red')
    for p in points:
        s = ['{:0.2f}'.format(value).rstrip('0').rstrip('.') for value in p[0], p[1], p[2]]
        tax.annotate("({:s}, {:s}, {:s})".format(s[0], s[1], s[2]), p + .05)
        #tax.annotate("({:0.2f}, {:0.2f}, {:0.2f})".format(p[0], p[1], p[2]), p + .01)


## Sample trajectory plot
import matplotlib.pyplot as plt

figure = plt.figure() #figsize=plt.figaspect(0.25))

z = [np.array([[1.2, .8, -.2]]),
     np.array([[.7, .9, .1]]),
     np.array([[-.2, .2, .9]])]

for j, f in enumerate([Softmax, Sparsemax, ConstrainedSoftmax, ConstrainedSparsemax]):
    u = np.array([[1., 1., 1.]])
    for i in range(3):
        ax = figure.add_subplot(4, 4, 4*i + j+1)
        ax.axis('equal')
        tax = ternary.TernaryAxesSubplot(ax=ax)

        tax.boundary()
        #tax.gridlines(multiple=0.2, color="black")
        if i == 0:
            tax.set_title(['softmax', 'sparsemax', 'csoftmax', 'csparsemax'][j],
                          fontsize=14)

        # Set Axis labels and Title
        fontsize = 12
        if i == j == -1:
            tax.top_corner_label("(0, 1, 0)", fontsize=fontsize)
            tax.left_corner_label("(0, 0, 1)", fontsize=fontsize)
            tax.right_corner_label("(1, 0, 0)", fontsize=fontsize)

        if j < 2:
            p = f()(Variable(torch.from_numpy(z[i]).double(),
                             requires_grad=True)).data.numpy()[0]
        else:
            p = f()(Variable(torch.from_numpy(z[i]).double(),
                             requires_grad=True),
                    Variable(torch.from_numpy(u).double(),
                             requires_grad=True)).data.numpy()[0]
            plot_upper_bounds(tax, u[0])

        #p = np.array([.3, .3, .4])
        plot_points(tax, [p])

        u[0] -= p

        tax.get_axes().axis('off')
        tax.clear_matplotlib_ticks()

    ax = figure.add_subplot(4, 4, 4*3 + j+1)
    ax.bar(np.arange(1, 4), 1. - u[0])
    t = np.arange(-7, 4, .01)
    ax.plot(t, np.array([1.0] * len(t)), 'k:')
    ax.set_xticks([])
    ax.set_xticklabels([])
    ax.set_yticks([0, 1])
    #ax.set_yticklabels([])
    ax.set_ylim([0., 1.5])
    ax.set_xlim([0.7, 4.])
    #ax.axis('off')
    if j == 0:
        ax.set_ylabel('Fertilities', fontsize=14)
    #ax.set_title('Fertilities')

plt.show()



==> split_paper.sh <==
pdftk acl2018.pdf cat 1-7 output acl2018_paper.pdf
pdftk acl2018.pdf cat 8-end output acl2018_appendices.pdf

